SnoW: Serverless n-Party calls over WebRTC

We present a novel WebRTC communication system capable of hosting multi-party audio and video conferencing sessions without a media server. We implement various communication models based on the needs and capabilities of the communicating parties, and show that we can construct the equivalent of Mesh, SFU, and MCU WebRTC networks in our peer-to-peer architecture. In our evaluation we conclude that using a limited number of merged streams can improve the user experience significantly, in particular if low-resource devices are involved.

==> data/getstat.py <==
#! /usr/bin/env python3
import json
from math import sqrt


def append(model,metric, mean, std):
    with open(f"{model}_{metric}.raw",'a') as f:
        f.write(f"{mean} {std}\n")

pcs = []
for i in range(1,4):
  with open(f"stats2_pc{i}.json") as f:
    pcs.append(json.loads(f.read()))

metrics = ["packetsLost", "jitterBufferDelay", "totalInterFrameDelay", "jitter"]

stats = {}
for i in range(0,len(pcs[0]["stats"])):
  for p in range(0,3):
    stat = pcs[p]["stats"][i]
    model = stat["model"]
    if model not in stats:
      stats[model] = {}
    for m in metrics:
      if m not in stats[model]:
        stats[model][m] = {"sum": 0, "sum2": 0, "n": 0}
      if stat["duration"] > 120:
        stats[model][m]["sum"] += stat[m]["mean"]
        stats[model][m]["sum2"] += stat[m]["mean"]*stat[m]["mean"]
        stats[model][m]["n"] += 1
        append(model,m,stat[m]["mean"],stat[m]["std"])

for model in stats.keys():
  for m in metrics:
    if model == "Mesh":
      continue
    mesh = stats["Mesh"][m]["sum"]/stats["Mesh"][m]["n"]
    mean = stats[model][m]["sum"]/stats[model][m]["n"]
    n = stats[model][m]["n"]
    s2 = stats[model][m]["sum2"]
    std = sqrt(s2/n-mean*mean)
    print(f"DEBUG {model} {m} {mean} {std}")
    print(f"{model} {m} {(mesh-mean)/mean}")


==> data/result.R <==
#! /usr/bin/env Rscript

errorbars <- function(data, color) {
     x = 1:length(data[,1])
     lines(x,data[,1],col=color)
     y = data[,1]
     std = data[,2]/2
     polygon(c(x,rev(x)), c(y+std,y-std),border = NA, col=adjustcolor(color, alpha.f = 0.1))
}


draw <- function(metric) {
  mcu.multi = read.table(paste('MCUMulti_',metric,'.raw',sep=''),header=F)
  mcu = read.table(paste('MCU_',metric,'.raw',sep=''),header=F)
  sfu = read.table(paste('SFU_',metric,'.raw',sep=''),header=F)
  mesh = read.table(paste('Mesh_',metric,'.raw',sep=''),header=F)
  mcu.two = read.table(paste('MCUTwo_',metric,'.raw',sep=''),header=F)

  x = 1:length(mcu[,1])

  png(paste(metric,'.png',sep=''),1500,1000)
  miny = min(min(mcu.multi[,1]),
           min(mcu[,1]),
           min(sfu[,1]),
           min(mesh[,1]),
           min(mcu.two[,1]))
  maxy = max(max(mcu.multi[,1]),
           max(mcu[,1]),
           max(sfu[,1]),
           max(mesh[,1]),
           max(mcu.two[,1]))
  plot(x,mcu[,1], ylab=metric, xlab="", type='n',ylim=c(miny,maxy),xaxp = c(3, 30, 9))
  errorbars(mcu.multi,"red")
  errorbars(mcu,"blue")
  errorbars(mcu.two,"green")
  errorbars(mesh,"black")
  errorbars(sfu,"brown")
  legend("topright",legend=c("Mesh","SFU","MCU","MCUTwo","MCUMulti"),col=c("black","brown","blue","green","red"),lty=1)
  dev.off()
}

draw("packetsLost")
draw("jitterBufferDelay")
draw("totalInterFrameDelay")
draw("jitter")

